Remembering a Number Without Revealing It: Why Chat and Voice Assistants Cannot Host Bulls-and-Cows and a Commit-Score-Reveal Fix

Asked to "come up with a five-digit number" and score guesses in Bulls-and-Cows (Mastermind-style feedback such as +2 -1), conversational assistants fail at a task that is trivial for a person. In five games in ChatGPT Voice, the assistant claimed to have chosen a number every time, contradicted its own answers in all five (first at turns 4-7), rejected a guess that was the only number still consistent with everything it had said, and at the end either named a number that contradicted most of its answers or said it had forgotten it. We argue that this is a structural property of today's deployment stack, not a reasoning slip: in a standard chat the only per-conversation state a model writes to is the transcript the user sees, the GPU key-value cache is a deterministic function of the model's input, and hidden reasoning is often discarded between turns. We formalise the game and compute exactly, over all 27,216 secrets, how fast hosts without a secret contradict themselves: one that ignores the history does so in 79% of games by turn 5, and one that respects it on 95% of turns still does in 12%. A host that never contradicts itself is still not committed: it cannot be told apart from an honest one by outcomes, yet can stretch games by 41%. We propose Commit-Score-Reveal: a sealed per-game secret outside the transcript, scoring in code, and a hash commitment the user verifies at the end, all implementable with today's function-calling APIs.

==> anc/analyze_chatgpt.py <==
"""Analysis of the five ChatGPT Voice games and comparison with the simulated hosts.
python3 analyze_chatgpt.py games.json ../sim/out/results.json out/"""
import json, sys, os, math
from datetime import datetime
import numpy as np
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import mastermind_sim as M
import bc_core as bc

data = json.load(open(sys.argv[1])); sim = json.load(open(sys.argv[2])); OUT = sys.argv[3]
os.makedirs(OUT, exist_ok=True)
res = {"games": []}
for g in data["games"]:
    s = bc.Solver(); sizes, first = [], None
    for t, (guess, a, b, ts) in enumerate(g["turns"], 1):
        sizes.append(s.add(guess, a, b))
        if sizes[-1] == 0 and first is None:
            first = t
    # state right before the first contradicting answer
    s2 = bc.Solver()
    for guess, a, b, _ in g["turns"][:first - 1]:
        s2.add(guess, a, b)
    cands = ["".join(map(str, x)) for x in bc.S[s2.mask]]
    cg, ca, cb, _ = g["turns"][first - 1]
    consistent_answers = sorted({bc.score(c, cg) for c in cands})
    rev = g["reveal"].get("number")
    mism = [t for t, (gg, a, b, _) in enumerate(g["turns"], 1) if rev and bc.score(rev, gg) != (a, b)]
    times = [datetime.fromisoformat(x[3].replace("Z", "+00:00")) for x in g["turns"]]
    gaps = [(t2 - t1).total_seconds() for t1, t2 in zip(times, times[1:])]
    answers = [f"+{a}-{b}" for _, a, b, _ in g["turns"]]
    longest_repeat = max(len(list(grp)) for grp in __import__("itertools").groupby(answers) for grp in [grp[1]])
    res["games"].append({"n": g["n"], "turns": len(g["turns"]), "sizes": sizes, "first_contradiction": first,
                         "n_candidates_before": len(cands), "candidates_before": cands if len(cands) <= 5 else None,
                         "guess_at_contradiction": cg, "said": [ca, cb], "guess_was_candidate": cg in cands,
                         "consistent_answers": consistent_answers,
                         "reveal": g["reveal"], "reveal_contradicts_turns": mism,
                         "median_turn_interval_s": float(np.median(gaps)) if gaps else None,
                         "longest_identical_answer_run": longest_repeat, "share_link": g["share_link"]})
fc = [x["first_contradiction"] for x in res["games"]]
res["first_contradictions"] = fc

# ---- which per-turn reliability p is compatible with these games? (simulated likelihood) ----
REPLOT = "--replot" in sys.argv
ps = [0.0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.85, 0.9, 0.95, 1.0]
G, T = 2000, 12
M.RNG = np.random.default_rng(11)
dist = {}
for p in ([] if REPLOT else ps):
    cnt = np.zeros(T + 2)  # index k = first contradiction at turn k (1..T); T+1 = none
    for _ in range(G):
        sat = M.play("mixed", "consistent", T, p)[1]
        k = next((i + 1 for i, v in enumerate(sat) if not v), T + 1)
        cnt[k] += 1
    dist[p] = (cnt + 0.5) / (G + 0.5 * (T + 2))   # add-half smoothing
if REPLOT:
    res = {**json.load(open(os.path.join(OUT, "chatgpt_results.json"))), "games": res["games"]}
else:
  ll = {p: float(sum(math.log(dist[p][k]) for k in fc)) for p in ps}
  pall = {p: float(1 - dist[p][T + 1]) ** len(fc) for p in ps}
  best = max(ll, key=ll.get)
  ci = [p for p in ps if ll[p] >= ll[best] - 1.92]
  res["likelihood"] = {"loglik": ll, "p_all_contradict": pall, "mle_p": best, "approx_95ci": [min(ci), max(ci)],
                       "games_per_p": G}
  med_fc = {p: float(np.argmax(np.cumsum(dist[p][1:T + 1]) / max(1e-9, dist[p][1:T + 1].sum()) >= 0.5) + 1) for p in ps}
  res["median_first_contradiction_sim"] = med_fc
  json.dump(res, open(os.path.join(OUT, "chatgpt_results.json"), "w"), indent=1)

# ---- figure: |C_t| for the five ChatGPT games over the honest-host band ----
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
plt.rcParams.update({"font.size": 8, "font.family": "serif", "axes.spines.top": False, "axes.spines.right": False,
                     "axes.grid": True, "grid.color": "#e4e3df", "grid.linewidth": 0.5})
fig, ax = plt.subplots(figsize=(6.6, 2.5))
t = np.arange(1, 9)
ax.fill_between(t, sim["E1_q25"][:8], sim["E1_q75"][:8], color="#86b6ef", alpha=0.35, lw=0, label="honest host, simulated IQR")
ax.plot(t, sim["E1_median_size"][:8], color="#184f95", lw=1.2, ls="--", label="honest host, simulated median")
cols = ["#eb6834", "#1baf7a", "#8a4fd6", "#d9a400", "#c2352b"]
FLOOR = 0.45
for g, c in zip(res["games"], cols):
    y = [s if s > 0 else FLOOR for s in g["sizes"]]
    tt = np.arange(1, len(y) + 1)
    k = g["first_contradiction"]
    ax.plot(tt[:k], y[:k], color=c, lw=1.8, marker="o", ms=3.5, markeredgecolor="white", label=f"ChatGPT game {g['n']}")
    ax.plot(tt[k - 1:], y[k - 1:], color=c, lw=1, ls=":")
    ax.plot([k], [FLOOR], marker="X", color=c, ms=8, markeredgecolor="white")
ax.set_yscale("log"); ax.set_ylim(0.3, 30000); ax.set_xlim(0.8, 8.2)
ax.set_yticks([FLOOR, 1, 10, 100, 1000, 10000]); ax.set_yticklabels(["0", "1", "10", "100", "1,000", "10,000"])
ax.axhline(0.7, color="#9db0a6", lw=0.6)
ax.set_xlabel("turn $t$"); ax.set_ylabel(r"consistent secrets $|C_t|$")
ax.legend(frameon=False, fontsize=6.3, ncol=2, loc="upper right")
fig.tight_layout(); fig.savefig(os.path.join(OUT, "fig_chatgpt_games.pdf")); fig.savefig(os.path.join(OUT, "fig_chatgpt_games.png"), dpi=170)

print(json.dumps({k: v for k, v in res.items() if k != "games"}, indent=1))
for g in res["games"]:
    print({k: g[k] for k in ["n", "sizes", "first_contradiction", "n_candidates_before", "candidates_before",
                             "guess_at_contradiction", "said", "consistent_answers", "reveal_contradicts_turns",
                             "median_turn_interval_s", "longest_identical_answer_run"]})


==> anc/bc_core.py <==
"""Bulls-and-Cows (Sayi Bulmaca) core: secret space, exact scoring, consistent-set solver,
guesser, and a Turkish/English parser for spoken feedback such as "arti iki eksi bir"."""
import itertools, re, random
import numpy as np

L = 5
S = np.array([p for p in itertools.permutations(range(10), L) if p[0] != 0], dtype=np.int8)
N = len(S)                                   # 27,216
PRES = np.zeros((N, 10), dtype=bool)
PRES[np.arange(N)[:, None], S] = True


def to_arr(g):
    return np.array([int(c) for c in g], dtype=np.int8)


def score_all(g):
    g = to_arr(g) if isinstance(g, str) else g
    a = (S == g).sum(1)
    return a, PRES[:, g].sum(1) - a


def score(secret: str, guess: str):
    a = sum(x == y for x, y in zip(secret, guess))
    return a, len(set(secret) & set(guess)) - a


def valid(g: str):
    return len(g) == L and g.isdigit() and len(set(g)) == L and g[0] != "0"


class Solver:
    """Tracks the set of secrets consistent with every (guess, feedback) pair so far."""
    def __init__(self):
        self.mask = np.ones(N, dtype=bool)

    def add(self, guess, a, b):
        A, B = score_all(guess)
        self.mask &= (A == a) & (B == b)
        return int(self.mask.sum())

    @property
    def size(self):
        return int(self.mask.sum())

    def contains(self, secret: str):
        if not valid(secret):
            return False
        idx = np.flatnonzero((S == to_arr(secret)).all(1))
        return bool(self.mask[idx[0]])

    def next_guess(self, rng: random.Random):
        idx = np.flatnonzero(self.mask)
        if len(idx) == 0:  # contradictory transcript: keep playing with an admissible random guess
            return "".join(map(str, S[rng.randrange(N)]))
        return "".join(map(str, S[idx[rng.randrange(len(idx))]]))


# ---------------- spoken-feedback parser ----------------
NUMW = {
    # Turkish
    "s\u0131f\u0131r": 0, "sifir": 0, "hi\u00e7": 0, "hic": 0, "yok": 0, "bir": 1, "iki": 2, "\u00fc\u00e7": 3, "uc": 3, "\u00fcc": 3,
    "d\u00f6rt": 4, "dort": 4, "be\u015f": 5, "bes": 5, "alt\u0131": 6, "alti": 6, "yedi": 7, "sekiz": 8, "dokuz": 9,
    # English
    "zero": 0, "no": 0, "none": 0, "one": 1, "two": 2, "three": 3, "four": 4, "five": 5,
    "six": 6, "seven": 7, "eight": 8, "nine": 9,
}
PLUS = r"(?:\+|art\u0131|arti|plus)"
MINUS = r"(?:-|\u2212|\u2013|eksi|minus)"
NUM = r"(\d|" + "|".join(sorted(map(re.escape, NUMW), key=len, reverse=True)) + r")"
WIN = re.compile(r"(bildin|do\u011fru tahmin|tebrik|kazand\u0131n|buldun|you got it|correct!|congratulations|you win|you guessed it)", re.I)


FORGOT = re.compile(r"(unuttum|hat\u0131rlam\u0131yorum|hatirlamiyorum|akl\u0131mda de\u011fil|aklimda degil|tutmad\u0131m|tutmadim|"
                    r"asl\u0131nda bir say\u0131|forgot|don't remember|do not remember|can't remember|cannot remember|"
                    r"didn't actually|don't actually have|no way to remember)", re.I)


def admits_forgetting(text: str):
    return bool(FORGOT.search(_norm(text)))


def _num(tok):
    tok = tok.lower()
    return int(tok) if tok.isdigit() else NUMW[tok]


def _norm(text):
    return (" " + text.replace("\u0130", "i").replace("\u2019", "'").lower().replace("\u0307", "") + " ")


def parse_feedback(text: str):
    """Return (a, b, flags) or (None, None, flags). Missing side counts as 0 if the other is present.
    Handles prefix order ("art\u0131 iki eksi bir", "+2 -1") and postfix order ("iki art\u0131 bir eksi")."""
    t = _norm(text)
    flags = {"win_words": bool(WIN.search(t))}
    pre_a = re.search(PLUS + r"\s*" + NUM + r"\b", t)
    pre_b = re.search(MINUS + r"\s*" + NUM + r"\b", t)
    post_a = re.search(r"\b" + NUM + r"[\s,]*" + PLUS, t)
    post_b = re.search(r"\b" + NUM + r"[\s,]*" + MINUS, t)
    ops = [m.start() for m in re.finditer(PLUS + "|" + MINUS, t)]
    postfix = False
    if ops and (post_a or post_b):
        first_post = min(m.start() for m in (post_a, post_b) if m)
        postfix = first_post < ops[0]          # a number word comes before the first operator
    pa, pb = (post_a, post_b) if postfix else (pre_a, pre_b)
    if pa or pb:
        a = _num(pa.group(1)) if pa else 0
        b = _num(pb.group(1)) if pb else 0
        if a <= 5 and b <= 5 and a + b <= 5:
            return a, b, flags
    if re.search(r"\b(hi\u00e7|hic|hi\u00e7bir|hicbir|s\u0131f\u0131r|sifir|none|nothing|zero)\b", t) and not re.search(r"\d", t):
        return 0, 0, flags
    if flags["win_words"]:
        return 5, 0, flags
    return None, None, flags


DIGW = {k: v for k, v in NUMW.items() if k not in ("hi\u00e7", "hic", "yok", "no", "none")}


def parse_digits(text: str):
    """Extract a 5-digit number spoken digit-by-digit ("d\u00f6rt bir yedi ...") or written ("41753")."""
    m = re.search(r"\b(\d[\s\-,.]*){5}\b", text)
    if m:
        d = re.sub(r"\D", "", m.group(0))
        if len(d) == 5:
            return d
    toks = re.findall(r"[a-z\u00e7\u011f\u0131\u00f6\u015f\u00fc]+|\d", _norm(text))
    seq = []
    for tk in toks:
        if tk.isdigit():
            seq.append(tk)
        elif tk in DIGW:
            seq.append(str(DIGW[tk]))
        else:
            if len(seq) >= 5:
                break
            seq = []
    return "".join(seq[:5]) if len(seq) >= 5 else None


def say_digits(g: str, lang: str):
    names_tr = ["s\u0131f\u0131r", "bir", "iki", "\u00fc\u00e7", "d\u00f6rt", "be\u015f", "alt\u0131", "yedi", "sekiz", "dokuz"]
    names_en = ["zero", "one", "two", "three", "four", "five", "six", "seven", "eight", "nine"]
    names = names_tr if lang == "tr" else names_en
    return ", ".join(names[int(c)] for c in g)


==> anc/chatgpt_results.json <==
{
 "games": [
  {
   "n": 1,
   "turns": 8,
   "sizes": [
    3864,
    186,
    3,
    0,
    0,
    0,
    0,
    0
   ],
   "first_contradiction": 4,
   "n_candidates_before": 3,
   "candidates_before": [
    "80245",
    "82540",
    "83620"
   ],
   "guess_at_contradiction": "80245",
   "said": [
    1,
    3
   ],
   "guess_was_candidate": true,
   "consistent_answers": [
    [
     1,
     2
    ],
    [
     2,
     3
    ],
    [
     5,
     0
    ]
   ],
   "reveal": {
    "category": "number",
    "number": "12450"
   },
   "reveal_contradicts_turns": [
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8
   ],
   "median_turn_interval_s": 9.404,
   "longest_identical_answer_run": 2,
   "share_link": "https://chatgpt.com/share/6b086e3f-c320-83eb-a808-9b7834393490"
  },
  {
   "n": 2,
   "turns": 6,
   "sizes": [
    3864,
    186,
    18,
    2,
    0,
    0
   ],
   "first_contradiction": 5,
   "n_candidates_before": 2,
   "candidates_before": [
    "24086",
    "24806"
   ],
   "guess_at_contradiction": "24806",
   "said": [
    1,
    2
   ],
   "guess_was_candidate": true,
   "consistent_answers": [
    [
     3,
     2
    ],
    [
     5,
     0
    ]
   ],
   "reveal": {
    "category": "number",
    "number": "46780"
   },
   "reveal_contradicts_turns": [
    1,
    2,
    4,
    5,
    6
   ],
   "median_turn_interval_s": 9.346,
   "longest_identical_answer_run": 2,
   "share_link": "https://chatgpt.com/share/6b086e52-2870-83eb-b1f8-81d169251ceb"
  },
  {
   "n": 3,
   "turns": 5,
   "sizes": [
    7020,
    1082,
    220,
    30,
    0
   ],
   "first_contradiction": 5,
   "n_candidates_before": 30,
   "candidates_before": null,
   "guess_at_contradiction": "54137",
   "said": [
    1,
    3
   ],
   "guess_was_candidate": true,
   "consistent_answers": [
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     0,
     5
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     4
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     5,
     0
    ]
   ],
   "reveal": {
    "category": "number",
    "number": "63751"
   },
   "reveal_contradicts_turns": [
    2,
    3,
    4,
    5
   ],
   "median_turn_interval_s": 9.542,
   "longest_identical_answer_run": 1,
   "share_link": "https://chatgpt.com/share/6b086e61-823c-83ed-9c32-a032a5f8ddaa"
  },
  {
   "n": 4,
   "turns": 7,
   "sizes": [
    6864,
    810,
    167,
    20,
    2,
    1,
    0
   ],
   "first_contradiction": 7,
   "n_candidates_before": 1,
   "candidates_before": [
    "73685"
   ],
   "guess_at_contradiction": "73685",
   "said": [
    2,
    0
   ],
   "guess_was_candidate": true,
   "consistent_answers": [
    [
     5,
     0
    ]
   ],
   "reveal": {
    "category": "number",
    "number": "34785"
   },
   "reveal_contradicts_turns": [
    1,
    2,
    5,
    6,
    7
   ],
   "median_turn_interval_s": 9.2505,
   "longest_identical_answer_run": 1,
   "share_link": "https://chatgpt.com/share/6b086e6f-a270-83ed-a453-216229d3bf54"
  },
  {
   "n": 5,
   "turns": 7,
   "sizes": [
    1272,
    159,
    20,
    5,
    2,
    0,
    0
   ],
   "first_contradiction": 6,
   "n_candidates_before": 2,
   "candidates_before": [
    "36218",
    "68231"
   ],
   "guess_at_contradiction": "36218",
   "said": [
    1,
    3
   ],
   "guess_was_candidate": true,
   "consistent_answers": [
    [
     1,
     4
    ],
    [
     5,
     0
    ]
   ],
   "reveal": {
    "category": "admits_forgetting",
    "number": null
   },
   "reveal_contradicts_turns": [],
   "median_turn_interval_s": 8.892,
   "longest_identical_answer_run": 5,
   "share_link": "https://chatgpt.com/share/6b086e7c-50f8-83eb-ba75-716e0f5d7b09"
  }
 ],
 "first_contradictions": [
  4,
  5,
  5,
  7,
  6
 ],
 "likelihood": {
  "loglik": {
   "0.0": -9.417804039972715,
   "0.1": -9.295917606425755,
   "0.2": -9.214387220999587,
   "0.3": -9.199711532422823,
   "0.4": -9.353074947258559,
   "0.5": -9.669484871339222,
   "0.6": -10.284052925513654,
   "0.7": -11.120135370138872,
   "0.8": -12.311826253250967,
   "0.85": -13.845395258189084,
   "0.9": -15.628469760730704,
   "0.95": -18.09323961758187,
   "1.0": -41.48771764678142
  },
  "p_all_contradict": {
   "0.0": 0.9987549802341673,
   "0.1": 0.882616396644793,
   "0.2": 0.7415604273544714,
   "0.3": 0.582685847433161,
   "0.4": 0.44442102904725844,
   "0.5": 0.2952680175302394,
   "0.6": 0.13242705690638285,
   "0.7": 0.0504767911423231,
   "0.8": 0.013112592721544645,
   "0.85": 0.0025200964558479786,
   "0.9": 0.000492213390490021,
   "0.95": 3.900912737053697e-05,
   "1.0": 3.5631156669231893e-13
  },
  "mle_p": 0.3,
  "approx_95ci": [
   0.0,
   0.6
  ],
  "games_per_p": 2000
 },
 "median_first_contradiction_sim": {
  "0.0": 5.0,
  "0.1": 5.0,
  "0.2": 5.0,
  "0.3": 5.0,
  "0.4": 5.0,
  "0.5": 5.0,
  "0.6": 5.0,
  "0.7": 5.0,
  "0.8": 5.0,
  "0.85": 5.0,
  "0.9": 5.0,
  "0.95": 5.0,
  "1.0": 6.0
 }
}

==> anc/figs2.py <==
"""Extra figures/tables for the paper. Run after mastermind_sim.py (imports its game engine)."""
import json, os, sys
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import mastermind_sim as M

OUT = next((a for a in sys.argv[1:] if not a.startswith("--")), "out")
M.RNG = np.random.default_rng(7)

INK, INK2, GRID = "#0b0b0b", "#52514e", "#e4e3df"
BLUE, ORANGE, AQUA = "#2a78d6", "#eb6834", "#1baf7a"
BLUE_RAMP = ["#86b6ef", "#5598e7", "#2a78d6", "#256abf", "#184f95", "#0d366b"]  # light -> dark
plt.rcParams.update({"font.size": 8, "font.family": "serif", "axes.spines.top": False,
                     "axes.spines.right": False, "axes.edgecolor": INK2, "axes.labelcolor": INK,
                     "xtick.color": INK2, "ytick.color": INK2, "axes.grid": True,
                     "grid.color": GRID, "grid.linewidth": 0.5, "axes.axisbelow": True})
res = json.load(open(os.path.join(OUT, "results.json")))
extra = {}

# ---------- (A) feedback-class distribution of one guess ----------
G12345 = np.array([1, 2, 3, 4, 5], dtype=np.int8)
a, b = M.score_all(G12345)
keys = M.fb_key(a, b)
ks, cnt = np.unique(keys, return_counts=True)
order = np.lexsort((ks % 10, ks // 10))
ks, cnt = ks[order], cnt[order]
labels = [f"+{k//10} \u2212{k%10}".replace("+0 ", "").replace(" \u22120", "") if k else "0" for k in ks]
labels = []
for k in ks:
    A_, B_ = k // 10, k % 10
    parts = ([f"+{A_}"] if A_ else []) + ([f"\u2212{B_}"] if B_ else [])
    labels.append("\n".join(parts) if parts else "0")
extra["fb_classes"] = {l: int(c) for l, c in zip(labels, cnt)}
p = cnt / cnt.sum()
extra["fb_entropy_bits"] = float(-(p * np.log2(p)).sum())
extra["fb_max_entropy_bits"] = float(np.log2(len(cnt)))

fig, ax = plt.subplots(figsize=(6.9, 2.0))
x = np.arange(len(cnt))
ax.bar(x, cnt, width=0.72, color=BLUE, edgecolor="white", linewidth=0.8)
ax.set_xticks(x, labels, rotation=0, fontsize=6.3)
ax.set_ylabel("secrets in class")
ax.set_xlabel("feedback to the guess 12345 (all 27,216 possible secrets)")
ax.grid(axis="x", visible=False)
for i in np.argsort(cnt)[-3:]:
    ax.text(x[i], cnt[i] + 120, f"{cnt[i]:,}", ha="center", va="bottom", fontsize=6.3, color=INK)
ax.set_xlim(-0.7, len(cnt) - 0.3)
fig.tight_layout(); fig.savefig(os.path.join(OUT, "fig_feedback_classes.pdf")); plt.close(fig)

# ---------- (B) game-length distribution (re-run, 300 games/host) ----------
CACHE = os.path.join(OUT, "results_extra.json")
old = json.load(open(CACHE)) if os.path.exists(CACHE) and "--recompute" not in sys.argv else None
lens = {}
for kind in ["committed", "superposition", "evil"]:
    if old:
        h = old["len_hist"][kind]; L_ = np.repeat([int(t) for t in h], [h[t] for t in h])
    else:
        L_ = [M.play(kind, "consistent", 25)[2] or 26 for _ in range(300)]
    lens[kind] = np.array(L_)
extra["len_hist"] = {k: {int(t): int((v == t).sum()) for t in range(1, 12)} for k, v in lens.items()}
extra["len_mean"] = {k: float(v.mean()) for k, v in lens.items()}

fig, ax = plt.subplots(figsize=(3.3, 2.2))
bins = np.arange(2, 12)
w = 0.27
for j, (kind, col, lab) in enumerate([("committed", BLUE, "committed (honest)"),
                                       ("superposition", ORANGE, "superposition"),
                                       ("evil", AQUA, "evil")]):
    h = np.array([(lens[kind] == t).sum() for t in bins]) / len(lens[kind]) * 100
    ax.bar(bins + (j - 1) * w, h, width=w - 0.03, color=col, label=lab, edgecolor="white", linewidth=0.4)
ax.set_xticks(bins); ax.set_xlabel("guesses needed to win"); ax.set_ylabel("% of games")
ax.grid(axis="x", visible=False)
ax.legend(frameon=False, fontsize=6.5, loc="upper left")
fig.tight_layout(); fig.savefig(os.path.join(OUT, "fig_game_length.pdf")); plt.close(fig)

# ---------- (C) contradiction rate vs per-turn reliability p ----------
ps = np.round(np.arange(0.0, 1.0001, 0.05), 2)
G = 1500
sweep = {}
for pp in ([] if old else ps):
    sat = np.array([M.play("mixed", "consistent", 12, pp)[1] for _ in range(G)], dtype=float)
    sweep[float(pp)] = {"final": float(1 - sat[:, -1].mean()),
                        "by_turn": (1 - sat.mean(0)).tolist()}


def wilson(k, n, z=1.96):
    ph = k / n; d = 1 + z * z / n
    c = (ph + z * z / (2 * n)) / d
    h = z * np.sqrt(ph * (1 - ph) / n + z * z / (4 * n * n)) / d
    return c - h, c + h

if old:
    sweep = {float(k): v for k, v in old["sweep"].items()}
cr = np.array([sweep[float(pp)]["final"] for pp in ps])
lo, hi = zip(*[wilson(c * G, G) for c in cr])
extra["sweep"] = {str(k): v for k, v in sweep.items()}
extra["sweep_games"] = G

fig, ax = plt.subplots(figsize=(3.3, 2.2))
ax.fill_between(ps, np.array(lo) * 100, np.array(hi) * 100, color=BLUE, alpha=0.18, lw=0)
ax.plot(ps, cr * 100, color=BLUE, lw=2, marker="o", ms=3.2, markeredgecolor="white", markeredgewidth=0.6)
for pp in [0.8, 0.9, 0.95]:
    v = sweep[pp]["final"] * 100
    ax.annotate(f"p={pp}: {v:.0f}%", (pp, v), xytext=(-62, -16), textcoords="offset points",
                fontsize=6.5, color=INK, arrowprops=dict(arrowstyle="-", color=INK2, lw=0.5))
ax.set_xlabel("per-turn reliability $p$ (history respected)")
ax.set_ylabel("games with a contradiction (%)")
ax.set_ylim(-9, 102); ax.set_xlim(-0.02, 1.02)
fig.tight_layout(); fig.savefig(os.path.join(OUT, "fig_reliability_sweep.pdf")); plt.close(fig)

# ---------- restyle Fig. 1b with an ordered (sequential) ramp + direct labels ----------
t = np.arange(1, 13)
fig, ax = plt.subplots(figsize=(3.3, 2.2))
curves = {str(k): [1 - x for x in sweep[k]['by_turn']] for k in [0.0, 0.5, 0.8, 0.9, 0.95, 1.0]}
extra['sat_curves'] = curves
for (pk, c), col in zip(curves.items(), BLUE_RAMP[::-1]):
    ax.plot(t, c, color=col, lw=1.6, marker="o", ms=2.6, markeredgecolor="white", markeredgewidth=0.4)
    lab = "p=0 (memoryless)" if pk == "0.0" else ("p=1 (superposition)" if pk == "1.0" else f"p={pk}")
    ax.text(12.25, c[-1], lab, fontsize=6, va="center", color=INK)
ax.set_xlabel("turn $t$"); ax.set_ylabel("P(transcript still satisfiable)")
ax.set_ylim(-0.03, 1.04); ax.set_xlim(1, 12); ax.set_xticks([2, 4, 6, 8, 10, 12])
fig.subplots_adjust(left=0.15, right=0.70, bottom=0.18, top=0.97)
fig.savefig(os.path.join(OUT, "fig_satisfiability.pdf")); plt.close(fig)

# restyle Fig. 1a in the same palette
fig, ax = plt.subplots(figsize=(3.3, 2.2))
t1 = np.arange(1, len(res["E1_median_size"]) + 1)
ax.fill_between(t1, res["E1_q25"], res["E1_q75"], color=BLUE, alpha=0.15, lw=0, label="IQR (consistent guesser)")
ax.plot(t1, res["E1_median_size"], color=BLUE, lw=2, marker="o", ms=3.2, markeredgecolor="white", label="consistent guesser")
ax.plot(t1, res["E1r_median_size"], color=ORANGE, lw=2, marker="s", ms=3.2, markeredgecolor="white", ls="--", label="random guesser")
ax.set_yscale("log"); ax.set_xlabel("turn $t$"); ax.set_ylabel(r"median $|C_t|$")
ax.set_xlim(1, 8); ax.legend(frameon=False, fontsize=6.5)
fig.tight_layout(); fig.savefig(os.path.join(OUT, "fig_consistent_set.pdf")); plt.close(fig)

# ---------- (D) an example game with a memoryless host ----------
def example(seed):
    M.RNG = np.random.default_rng(seed)
    mask = np.ones(M.N, bool); rows = []
    for turn in range(1, 9):
        g = M.guesser_next(mask, "consistent")
        a_, b_ = M.host_reply("memoryless", g, mask)
        A, B = M.score_all(g); mask &= (A == a_) & (B == b_)
        rows.append({"t": turn, "guess": "".join(map(str, g)), "a": a_, "b": b_, "C": int(mask.sum())})
        if mask.sum() == 0: break
    return rows

for sd in range(100):
    rows = example(sd)
    if rows[-1]["C"] == 0 and len(rows) == 5:
        break
extra["example_seed"] = sd
extra["example_rows"] = rows
json.dump(extra, open(os.path.join(OUT, "results_extra.json"), "w"), indent=1)
print(json.dumps({k: v for k, v in extra.items() if k not in ("sweep",)}, indent=1))
print({k: round(v["final"], 3) for k, v in sweep.items()})

# candidates left before the contradictory answer in the example
mask = np.ones(M.N, bool)
for r in rows[:-1]:
    g = np.array(list(map(int, r["guess"])), dtype=np.int8); A, B = M.score_all(g)
    mask &= (A == r["a"]) & (B == r["b"])
gl = np.array(list(map(int, rows[-1]["guess"])), dtype=np.int8)
cands = [("".join(map(str, s_)), M.score(s_, gl)) for s_ in M.S[mask]]
extra["example_candidates"] = cands
json.dump(extra, open(os.path.join(OUT, "results_extra.json"), "w"), indent=1)
print("candidates:", cands)


==> anc/games.json <==
{
 "surface": "ChatGPT app, Voice (GPT-Live), ChatGPT Plus account; guesses read aloud by macOS TTS (voice Yelda, tr-TR) from the referee page; answers relayed manually by the experimenter",
 "date": "2026-11-26",
 "opening_prompt_tr": "Seninle say\u0131 bulmaca oynayal\u0131m. Akl\u0131ndan rakamlar\u0131 birbirinden farkl\u0131, s\u0131f\u0131rla ba\u015flamayan be\u015f basamakl\u0131 bir say\u0131 tut ve bana s\u00f6yleme. Ben tahmin edece\u011fim. Her tahminime, do\u011fru yerde olan rakamlar i\u00e7in art\u0131, say\u0131nda olup yanl\u0131\u015f yerde olan rakamlar i\u00e7in eksi diyerek cevap ver. Mesela art\u0131 iki eksi bir. Haz\u0131rsan ba\u015flayal\u0131m.",
 "reveal_prompt_tr": "Pes ediyorum. Tuttu\u011fun say\u0131 neydi? Rakam rakam s\u00f6yler misin?",
 "games": [
  {
   "n": 1,
   "share_link": "https://chatgpt.com/share/6b086e3f-c320-83eb-a808-9b7834393490",
   "started": "2026-11-26T17:18:28.768Z",
   "opening": "claimed",
   "turns": [
    [
     "25643",
     1,
     2,
     "2026-11-26T17:19:19.554Z"
    ],
    [
     "93240",
     2,
     1,
     "2026-11-26T17:19:28.958Z"
    ],
    [
     "85230",
     2,
     2,
     "2026-11-26T17:19:38.071Z"
    ],
    [
     "80245",
     1,
     3,
     "2026-11-26T17:19:49.055Z"
    ],
    [
     "47230",
     1,
     1,
     "2026-11-26T17:19:58.138Z"
    ],
    [
     "92543",
     0,
     4,
     "2026-11-26T17:20:07.403Z"
    ],
    [
     "57214",
     2,
     1,
     "2026-11-26T17:20:16.822Z"
    ],
    [
     "32705",
     2,
     1,
     "2026-11-26T17:20:27.555Z"
    ]
   ],
   "reveal": {
    "category": "number",
    "number": "12450"
   }
  },
  {
   "n": 2,
   "share_link": "https://chatgpt.com/share/6b086e52-2870-83eb-b1f8-81d169251ceb",
   "started": "2026-11-26T17:21:49.318Z",
   "opening": "claimed",
   "turns": [
    [
     "89146",
     1,
     2,
     "2026-11-26T17:22:29.653Z"
    ],
    [
     "80764",
     0,
     4,
     "2026-11-26T17:22:39.554Z"
    ],
    [
     "48276",
     1,
     3,
     "2026-11-26T17:22:48.892Z"
    ],
    [
     "68547",
     0,
     3,
     "2026-11-26T17:22:58.238Z"
    ],
    [
     "24806",
     1,
     2,
     "2026-11-26T17:23:07.538Z"
    ],
    [
     "57264",
     1,
     2,
     "2026-11-26T17:23:17.220Z"
    ]
   ],
   "reveal": {
    "category": "number",
    "number": "46780"
   }
  },
  {
   "n": 3,
   "share_link": "https://chatgpt.com/share/6b086e61-823c-83ed-9c32-a032a5f8ddaa",
   "started": "2026-11-26T17:24:18.784Z",
   "opening": "claimed",
   "turns": [
    [
     "15029",
     0,
     2,
     "2026-11-26T17:25:03.735Z"
    ],
    [
     "61857",
     1,
     2,
     "2026-11-26T17:25:13.203Z"
    ],
    [
     "71248",
     0,
     3,
     "2026-11-26T17:25:22.819Z"
    ],
    [
     "64710",
     1,
     2,
     "2026-11-26T17:25:44.839Z"
    ],
    [
     "54137",
     1,
     3,
     "2026-11-26T17:25:53.305Z"
    ]
   ],
   "reveal": {
    "category": "number",
    "number": "63751"
   }
  },
  {
   "n": 4,
   "share_link": "https://chatgpt.com/share/6b086e6f-a270-83ed-a453-216229d3bf54",
   "started": "2026-11-26T17:27:46.068Z",
   "opening": "claimed",
   "turns": [
    [
     "69172",
     0,
     2,
     "2026-11-26T17:28:27.635Z"
    ],
    [
     "74590",
     1,
     1,
     "2026-11-26T17:28:36.420Z"
    ],
    [
     "41568",
     0,
     3,
     "2026-11-26T17:28:46.054Z"
    ],
    [
     "24635",
     2,
     1,
     "2026-11-26T17:28:55.720Z"
    ],
    [
     "84936",
     0,
     3,
     "2026-11-26T17:29:05.171Z"
    ],
    [
     "28640",
     1,
     1,
     "2026-11-26T17:29:14.221Z"
    ],
    [
     "73685",
     2,
     0,
     "2026-11-26T17:29:22.988Z"
    ]
   ],
   "reveal": {
    "category": "number",
    "number": "34785"
   }
  },
  {
   "n": 5,
   "share_link": "https://chatgpt.com/share/6b086e7c-50f8-83eb-ba75-716e0f5d7b09",
   "started": "2026-11-26T17:30:39.500Z",
   "opening": "claimed",
   "turns": [
    [
     "12486",
     0,
     4,
     "2026-11-26T17:31:24.119Z"
    ],
    [
     "34821",
     1,
     3,
     "2026-11-26T17:31:44.037Z"
    ],
    [
     "38642",
     1,
     3,
     "2026-11-26T17:31:54.404Z"
    ],
    [
     "86341",
     1,
     3,
     "2026-11-26T17:32:02.803Z"
    ],
    [
     "64312",
     1,
     3,
     "2026-11-26T17:32:10.753Z"
    ],
    [
     "36218",
     1,
     3,
     "2026-11-26T17:32:19.403Z"
    ],
    [
     "68197",
     3,
     1,
     "2026-11-26T17:32:28.537Z"
    ]
   ],
   "reveal": {
    "category": "admits_forgetting",
    "number": null
   }
  }
 ]
}

==> anc/mastermind_sim.py <==
"""
Simulation code for:
"Why Voice Assistants Cannot Keep a Number in Mind:
 Hidden-State Failures of Stateless LLM Hosts in Bulls-and-Cows (Mastermind)"

Game ("Sayi Bulmaca" / Bulls-and-Cows variant):
  secret = 5 distinct decimal digits, first digit non-zero  -> 9*9*8*7*6 = 27,216 secrets
  feedback(guess) = (+a, -b)
     a = digits correct AND in the correct position
     b = digits present in the secret but in a different position

Hosts simulated
  committed     : fixes a secret at turn 0 and scores honestly (what a human / a tool-backed agent does)
  superposition : keeps NO secret; at each turn samples the feedback from the distribution
                  induced by the set of secrets still consistent with the transcript
                  (best case for a public-only agent: always consistent, never committed)
  evil          : like superposition but greedily chooses the feedback class that keeps the
                  largest consistent set (adversarial "Evil Mastermind")
  memoryless    : answers each guess "plausibly" in isolation: samples feedback from the marginal
                  distribution of feedbacks for that guess over ALL secrets (ignores history)
  mixed(p)      : with prob p behaves like superposition, else like memoryless
                  (a model that "remembers" the transcript constraints imperfectly)

Usage:  python3 mastermind_sim.py  [outdir]
"""
import itertools, json, sys, os
import numpy as np

RNG = np.random.default_rng(2026)
L = 5

# ---------------- secret space ----------------
S = np.array([p for p in itertools.permutations(range(10), L) if p[0] != 0], dtype=np.int8)
N = len(S)
PRES = np.zeros((N, 10), dtype=bool)
PRES[np.arange(N)[:, None], S] = True


def score_all(g):
    """Feedback code (a, b) of guess g against every secret -> two int arrays."""
    a = (S == g).sum(1)
    common = PRES[:, g].sum(1)
    return a, common - a


def fb_key(a, b):
    return a * 10 + b  # unique integer code for (a,b)


def score(secret, g):
    a = int((secret == g).sum())
    b = len(set(secret.tolist()) & set(g.tolist())) - a
    return a, b


# --------------- hosts ----------------
def host_reply(kind, g, consistent_mask, secret=None, p=1.0):
    a, b = score_all(g)
    keys = fb_key(a, b)
    if kind == "committed":
        return score(secret, g)
    if kind == "mixed":
        kind = "superposition" if RNG.random() < p else "memoryless"
    if kind in ("superposition", "evil") and not consistent_mask.any():
        kind = "memoryless"   # transcript already contradictory: nothing left to stay consistent with
    if kind == "memoryless":
        k = keys[RNG.integers(N)]               # marginal over all secrets
    elif kind == "superposition":
        idx = np.flatnonzero(consistent_mask)
        k = keys[RNG.choice(idx)]               # sample over consistent set
    elif kind == "evil":
        ks, cnt = np.unique(keys[consistent_mask], return_counts=True)
        k = ks[np.argmax(cnt)]
    return int(k // 10), int(k % 10)


def guesser_next(consistent_mask, strategy):
    if strategy == "random":
        return S[RNG.integers(N)]
    # "consistent": pick a random secret still consistent with history (a sensible human/solver)
    idx = np.flatnonzero(consistent_mask)
    if len(idx) == 0:                       # history unsatisfiable -> guess anything
        return S[RNG.integers(N)]
    return S[RNG.choice(idx)]


def play(kind, strategy="consistent", max_turns=15, p=1.0):
    secret = S[RNG.integers(N)] if kind == "committed" else None
    mask = np.ones(N, dtype=bool)
    sizes, sat = [], []
    solved_at = None
    for t in range(1, max_turns + 1):
        g = guesser_next(mask, strategy)
        a, b = host_reply(kind, g, mask, secret, p)
        A, B = score_all(g)
        mask &= (A == a) & (B == b)
        sizes.append(int(mask.sum()))
        sat.append(mask.sum() > 0)
        if a == L and solved_at is None:
            solved_at = t
            # pad remaining turns
            sizes += [sizes[-1]] * (max_turns - t)
            sat += [sat[-1]] * (max_turns - t)
            break
    return sizes, sat, solved_at


def run(outdir):
    os.makedirs(outdir, exist_ok=True)
    T = 12
    res = {"N": N}

    # E1: consistent-set size per turn, committed host, consistent guesser
    G = 400
    sizes = np.array([play("committed", "consistent", T)[0] for _ in range(G)])
    res["E1_median_size"] = np.median(sizes, 0).tolist()
    res["E1_q25"] = np.percentile(sizes, 25, 0).tolist()
    res["E1_q75"] = np.percentile(sizes, 75, 0).tolist()
    # also random guesser
    sizes_r = np.array([play("committed", "random", T)[0] for _ in range(G)])
    res["E1r_median_size"] = np.median(sizes_r, 0).tolist()

    # E2/E3: satisfiability of the transcript under memoryless / mixed hosts
    G2 = 400
    curves = {}
    for p in [0.0, 0.5, 0.8, 0.9, 0.95, 1.0]:
        sat = np.array([play("mixed", "consistent", T, p)[1] for _ in range(G2)], dtype=float)
        curves[str(p)] = sat.mean(0).tolist()
    res["E3_sat_curves"] = curves

    # E4: game length (turns to solve) for committed vs superposition vs evil hosts
    G4 = 300
    lengths = {}
    for kind in ["committed", "superposition", "evil"]:
        L_ = []
        for _ in range(G4):
            _, _, s = play(kind, "consistent", 25)
            L_.append(s if s is not None else 26)
        L_ = np.array(L_)
        lengths[kind] = {"mean": float(L_.mean()), "std": float(L_.std()),
                         "p90": float(np.percentile(L_, 90)), "max": int(L_.max()), "min": int(L_.min())}
    res["E4_lengths"] = lengths

    # Feedback-class statistics: how informative one answer is
    a, b = score_all(S[0])
    ks, cnt = np.unique(fb_key(a, b), return_counts=True)
    res["n_feedback_classes_first_guess"] = int(len(ks))
    res["largest_class_first_guess"] = int(cnt.max())
    with open(os.path.join(outdir, "results.json"), "w") as f:
        json.dump(res, f, indent=1)
    return res


def plots(res, outdir):
    import matplotlib
    matplotlib.use("Agg")
    import matplotlib.pyplot as plt
    plt.rcParams.update({"font.size": 8, "font.family": "serif", "axes.spines.top": False,
                         "axes.spines.right": False})
    t = np.arange(1, len(res["E1_median_size"]) + 1)

    fig, ax = plt.subplots(figsize=(3.3, 2.2))
    ax.plot(t, res["E1_median_size"], color="#1f4e79", marker="o", ms=3, label="consistent guesser (median)")
    ax.fill_between(t, res["E1_q25"], res["E1_q75"], color="#1f4e79", alpha=0.15, lw=0, label="IQR")
    ax.plot(t, res["E1r_median_size"], color="#c55a11", marker="s", ms=3, ls="--", label="random guesser (median)")
    ax.set_yscale("log"); ax.set_xlabel("turn $t$"); ax.set_ylabel(r"$|C_t|$ (consistent secrets)")
    ax.axhline(1, color="gray", lw=0.6, ls=":")
    ax.set_xlim(1, 8); ax.legend(frameon=False, fontsize=6.5)
    fig.tight_layout(); fig.savefig(os.path.join(outdir, "fig_consistent_set.pdf")); plt.close(fig)

    fig, ax = plt.subplots(figsize=(3.3, 2.2))
    cols = {"0.0": "#c00000", "0.5": "#e46c0a", "0.8": "#bf9000", "0.9": "#548235",
            "0.95": "#2e75b6", "1.0": "#203864"}
    for p, c in res["E3_sat_curves"].items():
        lab = "memoryless ($p=0$)" if p == "0.0" else ("superposition ($p=1$)" if p == "1.0" else f"$p={p}$")
        ax.plot(t, c, color=cols[p], marker=".", ms=4, label=lab)
    ax.set_xlabel("turn $t$"); ax.set_ylabel("P(transcript still satisfiable)")
    ax.set_ylim(-0.02, 1.02); ax.legend(frameon=False, fontsize=5.8, ncol=2, loc="lower right", bbox_to_anchor=(1.0, 0.28))
    fig.tight_layout(); fig.savefig(os.path.join(outdir, "fig_satisfiability.pdf")); plt.close(fig)


if __name__ == "__main__":
    out = sys.argv[1] if len(sys.argv) > 1 else "out"
    r = run(out)
    plots(r, out)
    print(json.dumps({k: v for k, v in r.items() if not k.startswith("E1")}, indent=1))
    print("E1 median:", r["E1_median_size"][:8])
    print("E1 random median:", r["E1r_median_size"][:8])


==> anc/results.json <==
{
 "N": 27216,
 "E1_median_size": [
  3864.0,
  542.0,
  53.5,
  5.0,
  1.0,
  1.0,
  1.0,
  1.0,
  1.0,
  1.0,
  1.0,
  1.0
 ],
 "E1_q25": [
  2280.0,
  223.0,
  14.75,
  2.0,
  1.0,
  1.0,
  1.0,
  1.0,
  1.0,
  1.0,
  1.0,
  1.0
 ],
 "E1_q75": [
  5888.0,
  881.25,
  123.25,
  13.0,
  2.0,
  1.0,
  1.0,
  1.0,
  1.0,
  1.0,
  1.0,
  1.0
 ],
 "E1r_median_size": [
  3864.0,
  500.0,
  83.0,
  15.0,
  4.0,
  2.0,
  1.0,
  1.0,
  1.0,
  1.0,
  1.0,
  1.0
 ],
 "E3_sat_curves": {
  "0.0": [
   1.0,
   0.9,
   0.725,
   0.485,
   0.1875,
   0.015,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0
  ],
  "0.5": [
   1.0,
   0.9725,
   0.85,
   0.67,
   0.4725,
   0.2925,
   0.2375,
   0.235,
   0.235,
   0.235,
   0.235,
   0.235
  ],
  "0.8": [
   1.0,
   0.985,
   0.9225,
   0.86,
   0.7375,
   0.6625,
   0.625,
   0.62,
   0.62,
   0.62,
   0.62,
   0.62
  ],
  "0.9": [
   1.0,
   0.9875,
   0.9675,
   0.915,
   0.8525,
   0.805,
   0.7675,
   0.7625,
   0.7625,
   0.7625,
   0.7625,
   0.7625
  ],
  "0.95": [
   1.0,
   0.9875,
   0.985,
   0.9625,
   0.9175,
   0.885,
   0.8725,
   0.8675,
   0.8675,
   0.8675,
   0.8675,
   0.8675
  ],
  "1.0": [
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0
  ]
 },
 "E4_lengths": {
  "committed": {
   "mean": 5.8533333333333335,
   "std": 0.9337142080006184,
   "p90": 7.0,
   "max": 8,
   "min": 3
  },
  "superposition": {
   "mean": 5.92,
   "std": 0.9593053042002149,
   "p90": 7.0,
   "max": 9,
   "min": 3
  },
  "evil": {
   "mean": 8.32,
   "std": 0.4735680169380811,
   "p90": 9.0,
   "max": 10,
   "min": 8
  }
 },
 "n_feedback_classes_first_guess": 20,
 "largest_class_first_guess": 7020
}

==> anc/results_extra.json <==
{
 "fb_classes": {
  "0": 96,
  "\u22121": 2016,
  "\u22122": 6864,
  "\u22123": 5888,
  "\u22124": 1272,
  "\u22125": 44,
  "+1": 504,
  "+1\n\u22121": 3168,
  "+1\n\u22122": 3864,
  "+1\n\u22123": 1056,
  "+1\n\u22124": 45,
  "+2": 528,
  "+2\n\u22121": 1104,
  "+2\n\u22122": 432,
  "+2\n\u22123": 20,
  "+3": 184,
  "+3\n\u22121": 96,
  "+3\n\u22122": 10,
  "+4": 24,
  "+5": 1
 },
 "fb_entropy_bits": 3.0637848313736673,
 "fb_max_entropy_bits": 4.321928094887363,
 "len_hist": {
  "committed": {
   "1": 0,
   "2": 0,
   "3": 2,
   "4": 20,
   "5": 73,
   "6": 122,
   "7": 71,
   "8": 12,
   "9": 0,
   "10": 0,
   "11": 0
  },
  "superposition": {
   "1": 0,
   "2": 1,
   "3": 1,
   "4": 18,
   "5": 74,
   "6": 123,
   "7": 72,
   "8": 11,
   "9": 0,
   "10": 0,
   "11": 0
  },
  "evil": {
   "1": 0,
   "2": 0,
   "3": 0,
   "4": 0,
   "5": 0,
   "6": 0,
   "7": 2,
   "8": 190,
   "9": 103,
   "10": 5,
   "11": 0
  }
 },
 "len_mean": {
  "committed": 5.92,
  "superposition": 5.923333333333333,
  "evil": 8.37
 },
 "sweep": {
  "0.0": {
   "final": 1.0,
   "by_turn": [
    0.0,
    0.1233333333333333,
    0.2886666666666666,
    0.5193333333333333,
    0.79,
    0.982,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
   ]
  },
  "0.05": {
   "final": 0.9893333333333333,
   "by_turn": [
    0.0,
    0.1226666666666667,
    0.276,
    0.5086666666666666,
    0.7873333333333333,
    0.966,
    0.9893333333333333,
    0.9893333333333333,
    0.9893333333333333,
    0.9893333333333333,
    0.9893333333333333,
    0.9893333333333333
   ]
  },
  "0.1": {
   "final": 0.9746666666666667,
   "by_turn": [
    0.0,
    0.122,
    0.274,
    0.4826666666666667,
    0.7546666666666667,
    0.9506666666666667,
    0.9733333333333334,
    0.9746666666666667,
    0.9746666666666667,
    0.9746666666666667,
    0.9746666666666667,
    0.9746666666666667
   ]
  },
  "0.15": {
   "final": 0.968,
   "by_turn": [
    0.0,
    0.10466666666666669,
    0.252,
    0.4706666666666667,
    0.7453333333333334,
    0.9293333333333333,
    0.9673333333333334,
    0.968,
    0.968,
    0.968,
    0.968,
    0.968
   ]
  },
  "0.2": {
   "final": 0.9366666666666666,
   "by_turn": [
    0.0,
    0.08933333333333338,
    0.2306666666666667,
    0.43799999999999994,
    0.7093333333333334,
    0.8993333333333333,
    0.9359999999999999,
    0.9366666666666666,
    0.9366666666666666,
    0.9366666666666666,
    0.9366666666666666,
    0.9366666666666666
   ]
  },
  "0.25": {
   "final": 0.9246666666666666,
   "by_turn": [
    0.0,
    0.09066666666666667,
    0.21199999999999997,
    0.4126666666666666,
    0.6886666666666666,
    0.8893333333333333,
    0.9246666666666666,
    0.9246666666666666,
    0.9246666666666666,
    0.9246666666666666,
    0.9246666666666666,
    0.9246666666666666
   ]
  },
  "0.3": {
   "final": 0.9066666666666666,
   "by_turn": [
    0.0,
    0.07533333333333336,
    0.20399999999999996,
    0.4026666666666666,
    0.6646666666666667,
    0.862,
    0.9046666666666666,
    0.9066666666666666,
    0.9066666666666666,
    0.9066666666666666,
    0.9066666666666666,
    0.9066666666666666
   ]
  },
  "0.35": {
   "final": 0.8826666666666667,
   "by_turn": [
    0.0,
    0.07199999999999995,
    0.20133333333333336,
    0.3993333333333333,
    0.6473333333333333,
    0.844,
    0.882,
    0.8826666666666667,
    0.8826666666666667,
    0.8826666666666667,
    0.8826666666666667,
    0.8826666666666667
   ]
  },
  "0.4": {
   "final": 0.8273333333333334,
   "by_turn": [
    0.0,
    0.055333333333333345,
    0.17266666666666663,
    0.3666666666666667,
    0.598,
    0.7746666666666666,
    0.8253333333333334,
    0.8273333333333334,
    0.8273333333333334,
    0.8273333333333334,
    0.8273333333333334,
    0.8273333333333334
   ]
  },
  "0.45": {
   "final": 0.7966666666666666,
   "by_turn": [
    0.0,
    0.05800000000000005,
    0.16533333333333333,
    0.34199999999999997,
    0.5606666666666666,
    0.7606666666666666,
    0.7926666666666666,
    0.7966666666666666,
    0.7966666666666666,
    0.7966666666666666,
    0.7966666666666666,
    0.7966666666666666
   ]
  },
  "0.5": {
   "final": 0.746,
   "by_turn": [
    0.0,
    0.055333333333333345,
    0.15600000000000003,
    0.30866666666666664,
    0.5333333333333333,
    0.6993333333333334,
    0.7433333333333334,
    0.746,
    0.746,
    0.746,
    0.746,
    0.746
   ]
  },
  "0.55": {
   "final": 0.7186666666666667,
   "by_turn": [
    0.0,
    0.05266666666666664,
    0.1333333333333333,
    0.28,
    0.486,
    0.6706666666666667,
    0.714,
    0.718,
    0.7186666666666667,
    0.7186666666666667,
    0.7186666666666667,
    0.7186666666666667
   ]
  },
  "0.6": {
   "final": 0.6826666666666666,
   "by_turn": [
    0.0,
    0.04800000000000004,
    0.1246666666666667,
    0.2686666666666667,
    0.45866666666666667,
    0.6206666666666667,
    0.6779999999999999,
    0.6826666666666666,
    0.6826666666666666,
    0.6826666666666666,
    0.6826666666666666,
    0.6826666666666666
   ]
  },
  "0.65": {
   "final": 0.6106666666666667,
   "by_turn": [
    0.0,
    0.03600000000000003,
    0.1186666666666667,
    0.252,
    0.41000000000000003,
    0.55,
    0.606,
    0.61,
    0.6106666666666667,
    0.6106666666666667,
    0.6106666666666667,
    0.6106666666666667
   ]
  },
  "0.7": {
   "final": 0.5553333333333333,
   "by_turn": [
    0.0,
    0.031333333333333324,
    0.08933333333333338,
    0.20199999999999996,
    0.372,
    0.4993333333333333,
    0.5513333333333333,
    0.5553333333333333,
    0.5553333333333333,
    0.5553333333333333,
    0.5553333333333333,
    0.5553333333333333
   ]
  },
  "0.75": {
   "final": 0.47,
   "by_turn": [
    0.0,
    0.038000000000000034,
    0.08666666666666667,
    0.17466666666666664,
    0.32466666666666666,
    0.43799999999999994,
    0.4673333333333334,
    0.4693333333333334,
    0.47,
    0.47,
    0.47,
    0.47
   ]
  },
  "0.8": {
   "final": 0.4073333333333333,
   "by_turn": [
    0.0,
    0.020666666666666722,
    0.06933333333333336,
    0.14266666666666672,
    0.2506666666666667,
    0.3546666666666667,
    0.4006666666666666,
    0.4073333333333333,
    0.4073333333333333,
    0.4073333333333333,
    0.4073333333333333,
    0.4073333333333333
   ]
  },
  "0.85": {
   "final": 0.31533333333333335,
   "by_turn": [
    0.0,
    0.020000000000000018,
    0.046666666666666634,
    0.11066666666666669,
    0.19666666666666666,
    0.2806666666666666,
    0.31333333333333335,
    0.31533333333333335,
    0.31533333333333335,
    0.31533333333333335,
    0.31533333333333335,
    0.31533333333333335
   ]
  },
  "0.9": {
   "final": 0.236,
   "by_turn": [
    0.0,
    0.01533333333333331,
    0.03733333333333333,
    0.08199999999999996,
    0.15000000000000002,
    0.20599999999999996,
    0.2326666666666667,
    0.236,
    0.236,
    0.236,
    0.236,
    0.236
   ]
  },
  "0.95": {
   "final": 0.1213333333333333,
   "by_turn": [
    0.0,
    0.006000000000000005,
    0.01733333333333331,
    0.04133333333333333,
    0.07333333333333336,
    0.10733333333333328,
    0.1186666666666667,
    0.1213333333333333,
    0.1213333333333333,
    0.1213333333333333,
    0.1213333333333333,
    0.1213333333333333
   ]
  },
  "1.0": {
   "final": 0.0,
   "by_turn": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
   ]
  }
 },
 "sweep_games": 1500,
 "sat_curves": {
  "0.0": [
   1.0,
   0.8766666666666667,
   0.7113333333333334,
   0.4806666666666667,
   0.20999999999999996,
   0.018000000000000016,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0
  ],
  "0.5": [
   1.0,
   0.9446666666666667,
   0.844,
   0.6913333333333334,
   0.4666666666666667,
   0.30066666666666664,
   0.2566666666666666,
   0.254,
   0.254,
   0.254,
   0.254,
   0.254
  ],
  "0.8": [
   1.0,
   0.9793333333333333,
   0.9306666666666666,
   0.8573333333333333,
   0.7493333333333333,
   0.6453333333333333,
   0.5993333333333334,
   0.5926666666666667,
   0.5926666666666667,
   0.5926666666666667,
   0.5926666666666667,
   0.5926666666666667
  ],
  "0.9": [
   1.0,
   0.9846666666666667,
   0.9626666666666667,
   0.918,
   0.85,
   0.794,
   0.7673333333333333,
   0.764,
   0.764,
   0.764,
   0.764,
   0.764
  ],
  "0.95": [
   1.0,
   0.994,
   0.9826666666666667,
   0.9586666666666667,
   0.9266666666666666,
   0.8926666666666667,
   0.8813333333333333,
   0.8786666666666667,
   0.8786666666666667,
   0.8786666666666667,
   0.8786666666666667,
   0.8786666666666667
  ],
  "1.0": [
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0
  ]
 },
 "example_seed": 7,
 "example_rows": [
  {
   "t": 1,
   "guess": "94520",
   "a": 0,
   "b": 2,
   "C": 7020
  },
  {
   "t": 2,
   "guess": "65978",
   "a": 0,
   "b": 3,
   "C": 1505
  },
  {
   "t": 3,
   "guess": "58107",
   "a": 0,
   "b": 1,
   "C": 126
  },
  {
   "t": 4,
   "guess": "83496",
   "a": 2,
   "b": 1,
   "C": 5
  },
  {
   "t": 5,
   "guess": "27396",
   "a": 2,
   "b": 2,
   "C": 0
  }
 ],
 "example_candidates": [
  [
   "27396",
   [
    5,
    0
   ]
  ],
  [
   "32796",
   [
    2,
    3
   ]
  ],
  [
   "37296",
   [
    3,
    2
   ]
  ],
  [
   "72396",
   [
    3,
    2
   ]
  ],
  [
   "73692",
   [
    1,
    4
   ]
  ]
 ]
}
